Asymptotic Analysis of Equivalences and Core-Structures in Kronecker-Style Graph Models

Growing interest in modeling large, complex networks has spurred significant research into generative graph models. Kronecker-style models (SKG and R-MAT) are often used due to their scalability and ability to mimic key properties of real-world networks. Although a few papers theoretically establish these models' behavior for specific parameters, many claims used to justify their use are supported only empirically. In this work, we prove several results using asymptotic analysis which illustrate that empirical studies may not fully capture the true behavior of the models. Paramount to the widespread adoption of Kronecker-style models was the introduction of a linear-time edge-sampling variant (R-MAT), which existing literature typically treats as interchangeable with SKG. We prove that although several R-MAT formulations are asymptotically equivalent, their behavior diverges from that of SKG. Further, we show these results are observable even at relatively small graph sizes. Second, we consider a case where asymptotic analysis reveals unexpected behavior within a given model.

==> code/collisions/batch_collisions.py <==
"""
The script used to generate the paper's data.

Call with: python batch_collisions.py

Note: Seeds used are 1 through 10, works because Python doesn't use a linear
congruential PRNG.
"""


import subprocess
from itertools import product

for k, mu, step, seed in product(["14", "18", "22"], ["4"], ["0.01"], xrange(1,11)):
    print "Calling k=%s, mu=%s, step=%s, seed=%d" % (k, mu, step, seed)
    subprocess.call(["pypy", "test_collisions.py", k, mu, step, str(seed), ">", "../experiments/%s_%s_%s_%d.txt" % (k, mu, step, seed)])


==> code/collisions/plot_collisions.py <==
"""
Makes facetgrid of heatmaps for collision data and saves as pdf.
Reads in data from current directory and places plot here too.

Example usage from the code directory:
python plot_collisions.py

You will get some warning output from matplotlib about tight_layout.
"""

import sys
import glob
import seaborn as sns
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import numpy as np
from math import log

# Hardcoded yxis ticks
yticks = ["$0.3$", "", "", "$0.45$", "", "", "$0.6$", "", "", "$0.75$", "", "", "$0.9$"]

def populate_dataframe(filenames):
    """
    Reads the collision data, passed in as CLI arguments, into a pandas
    dataframe.
    """
    lookup = {}
    raw_data = []
    for filename in filenames:
        with open(filename, "r") as infile:
            k = int(filename.split("/")[-1].split("_")[0])
            n = 2**k
            m = int(filename.split("/")[-1].split("_")[1]) * n
            # remove header
            for _ in xrange(5):
                infile.readline()
            # process remainder
            for line in infile.readlines():
                if line.split()[0] == "Trying":
                    pass
                else:
                    a,b,c,duplicates,prob = map(float,line.split())
                    d = 1 - a - b - c
                    if (k, a, b) in lookup:
                        lookup[(k, m, a, b)] += (duplicates, 1)
                    else:
                        lookup[(k, m, a, b)] = (duplicates, 1)
    for key in lookup:
        k, m, a, b = key
        duplicates, count = lookup[key]
        raw_data.append({"k": k, "a": a, "b": b, "duplicate_percent": log((float(duplicates) / count) / m)})
    return pd.DataFrame(raw_data)

def facet(data, color, **kws):
    """
    Defines how a single heatmap (a facet) will be constructed.
    """
    data = data.pivot("b", "a", "duplicate_percent")
    g = sns.heatmap(data, cmap="Blues", rasterized=True, **kws)
    plt.gca().invert_yaxis()

    y_ticks = [y.get_text() for y in g.get_yticklabels()]
    x_ticks = [x.get_text() for x in g.get_xticklabels()]
    y_ticks = ["$%s$" % y if y in ["0.01", "0.09", "0.17", "0.25", "0.32"] else "" for y in y_ticks]
    x_ticks = ["$%s$" % x if x in ["0.29", "0.45", "0.61", "0.77", "0.95"] else "" for x in x_ticks]
    g.set_yticklabels(y_ticks)
    g.set_xticklabels(x_ticks)

def construct_facetgrid(data):
    """
    Given a pandas dataframe, constructs a facetgrid using Seaborn.
    """
    sns.set_style("darkgrid")
    plot = sns.FacetGrid(data, col="k")
    cbar_ax = plot.fig.add_axes([1.01, 0.143, 0.02, 0.739])
    plot = plot.map_dataframe(facet, cbar_ax=cbar_ax,
      vmin=data["duplicate_percent"].min(),
      vmax=data["duplicate_percent"].max())#, norm=colors.LogNorm())
    print data["duplicate_percent"].min(), data["duplicate_percent"].max()
    plot.set_titles(col_template="$k = {col_name}$", fontweight='bold',
      fontsize=10).set_axis_labels("$\\alpha$", "$\\beta$")
    cbar_ax.text(1.6, 0, "$0$", fontsize=10)
    cbar_ax.text(1.6, 0.95, "$1$", fontsize=10)

    colorbar_labels = ["$10^{%s}$" % x.get_text() for x in cbar_ax.get_yticklabels()]
    print colorbar_labels
    cbar_ax.set_yticklabels(colorbar_labels)
    return plot

if __name__ == "__main__":
    filenames = glob.glob("*.txt")
    data = populate_dataframe(filenames)
    plot = construct_facetgrid(data)
    plot.savefig("plot.pdf", dpi=300)


==> code/collisions/test_collisions.py <==
"""
Generates the number of collisions given an R-MAT parameter set.

Usage: python test_collisions [k] [mu] [step] [seed] [num_threads]
"""

import random
import argparse
from functools import partial
from multiprocessing import Pool

""" Computes hamming weight of 32-bit integer """
S = [1,2,4,8,16]
B = [0x55555555,0x33333333,0x0f0f0f0f,0x00ff00ff,0x0000ffff]
def ham(i):
	c = i - ((i >> 1) & B[0])
	c = ((c >> S[1]) & B[1]) + (c & B[1])
	c = ((c >> S[2]) + c) & B[2]
	c = ((c >> S[3]) + c) & B[3]
	return ((c >> S[4]) + c) & B[4]

def calc_weight(i,j,k,alpha,beta):
	zz = ham(i&j)
	oo = ham( (~i & ~j) & ((1<<k)-1) ) # Need to mask zeros beyond k
	mixed = k - zz - oo
	return alpha**zz * beta**mixed * (1-alpha-2*beta)**oo

def rmat_collisions((alpha, beta, gamma, delta), k, m, seed):
	random.seed(seed)
	assert alpha >=0
	assert beta >=0
	assert gamma >=0
	assert delta >=0
	beta_cutoff = alpha+beta
	gamma_cutoff = beta_cutoff+gamma
	edges = set()
	collisions = 0
	for throw in xrange(m):
		u = 0
		v = 0
		bit_adder = 1
		for _ in xrange(k):
			flip = random.random()
			# decend into upper left
			if flip < alpha:
				pass
			# descend into upper right
			elif flip < beta_cutoff:
				v |= bit_adder
			# descend into lower left
			elif flip < gamma_cutoff:
				u |= bit_adder
			# descend into lower right
			else:
				v |= bit_adder
				u |= bit_adder
			# set bit position higher for next round
			bit_adder = bit_adder << 1
		# check if edge is a collision
		e = (u,v)
		if e in edges:
			collisions += 1
		else:
			edges.add(e)
	return (alpha, beta, gamma, delta), collisions

def generate_parameters(step):
	"""
	Generates the alpha, beta, beta, delta tuples defined by the step provided.
	"""
	alpha = 0.25
	while alpha < 1:
		beta = step
		delta = round(1-alpha-2*beta, 2)
		while alpha >= beta:
			if alpha >= delta and delta >= -0.000001:
				delta = abs(round(delta, 2))
				yield (alpha, beta, beta, delta)
			else:
				pass
			beta += step
			delta = delta - 2*step
		alpha += step

def construct_parser():
	parser = argparse.ArgumentParser()
	parser.add_argument("k", help="Graph size exponent (n=2**k)", type=int)
	parser.add_argument("mu", help="average degree", type=int)
	parser.add_argument("step", help="amount to increase parameters on successive runs", type=float)
	parser.add_argument("seed", help="seed for random number generator", type=int)
	parser.add_argument("num_threads", help="number of parallel threads available", type=int)
	return parser

def print_header(k, m, step):
	print "***********************************"
	print " VERTICES:  {}".format(2**k)
	print "    EDGES:  {}".format(m)
	print "     STEP:  {}".format(step)
	print "***********************************"

def print_line(alpha, beta, delta, collisions, percent):
	print "{}\t{}\t{}\t{}\t{}".format(alpha, beta, delta, collisions, percent)

if __name__=="__main__":
	parser = construct_parser()
	args = parser.parse_args()
	k = args.k
	m = args.mu*(2**k)
	step = args.step
	pool = Pool(processes=args.num_threads)

	print_header(k, m, step)
	simplified_rmat_collisions = partial(rmat_collisions, k=k, m=m, seed=args.seed)
	for (alpha, beta, gamma, delta), collisions in pool.imap(simplified_rmat_collisions, generate_parameters(step)):
		print_line(alpha, beta, delta, collisions, float(collisions)/m)


==> code/skg_difference/difference_list.py <==
from graph import Graph
from datetime import datetime
import argparse, random, collections, sys
import networkx as nx
import math
import operator

k = int(sys.argv[1])

rmatpath = 'rmat_graphs/'
skgpath = 'skg_graphs/'

r_ec = []
s_ec = []

with open(rmatpath+'edgecounts'+str(k)) as r_counts:
	r_ec = r_counts.read().splitlines()

with open(skgpath+'edgecounts'+str(k)) as s_counts:
	s_ec = s_counts.read().splitlines()

max = 0.0
min = 99999999999.0
sum = 0.0

outfile = 'differences'+str(k)
writer = open(outfile, 'w')

for r in xrange(10):
	for s in xrange(10):
		diff = float(r_ec[r]) - float(s_ec[s])
		writer.write(str(diff)+'\n')
		sum += diff
		if diff > max:
			max = diff
		if diff < min:
			min = diff

writer.close()

print 'max:', max
print 'min:', min
print 'avg:', sum/100


==> code/skg_difference/edgecounts.py <==
#!/usr/bin/pypy -OO        

from graph import Graph
from datetime import datetime
import argparse, random, collections, sys
import networkx as nx
import math
import operator

""" Computes hamming weight of 32-bit integer """
S = [1,2,4,8,16]
B = [0x55555555,0x33333333,0x0f0f0f0f,0x00ff00ff,0x0000ffff]
def ham(i):
	c = i - ((i >> 1) & B[0])
	c = ((c >> S[1]) & B[1]) + (c & B[1])
	c = ((c >> S[2]) + c) & B[2]
	c = ((c >> S[3]) + c) & B[3]
	return ((c >> S[4]) + c) & B[4]

def calc_densities(filelist, path, hamslices):	
	hs_density = 0.0
	hd_density = 0.0
	highdeg = set([])
	hs_edges = 0.0
	hd_edges = 0.0

	#for each graph from file
	with open(filelist, 'r') as reader:
		content = reader.readlines()
		with open(path+edgecount_file, 'w') as hd_scribe:
			for file in content:
				#create graph from edge list where edges contain 2 endpoints below hamming weight
				G = nx.Graph()
				H = nx.Graph()
				file = file.rstrip()
				filepath = path+file
				with open(filepath, 'r') as edgelist:
					edges = edgelist.readlines()
					ec = 0.0
					for edge in edges:
						v1, v2 = edge.split()
						if int(v1) in hamslices and int(v2) in hamslices:
							G.add_edge(v1, v2)
							ec += 1.0
						H.add_edge(v1, v2)
					#hd_scribe.write(str(ec)+'\n')
					hs_edges += ec
					#calculate density 
					#hs_density += float(nx.number_of_edges(G)) / float(nx.number_of_nodes(G))
			
					#sort vertices by degree
					deg = H.degree()
					sorted_deg = sorted(deg.items(), key=lambda (v, (d)): d, reverse=True)
					
					highdeg = map( lambda (v, (d)): v, sorted_deg[:sz_hs] )

					#induce subgraph on these vertices
					hdgraph = H.subgraph(highdeg)

					hd_edges += float(nx.number_of_edges(hdgraph))
					hd_scribe.write(str(float(nx.number_of_edges(hdgraph)))+'\n')
			hd_scribe.close()

		return (hs_edges/10, hd_edges/10)
	
k = int(sys.argv[1])
thresh = int(sys.argv[2])
filelist = sys.argv[3]
edgecount_file = sys.argv[4]
	
rmatpath = 'rmat_graphs/'
skgpath = 'skg_graphs/'

hamslices = set([])

verts = math.pow(2, k) 
for val in xrange(int(verts)):
	if ham(val) <= thresh:
		hamslices.add(val)
sz_hs = len(hamslices)

print 'RMAT\n-----------------\n'
rmat_hs, rmat_hd = calc_densities(filelist, rmatpath, hamslices)
print 'SKG\n-----------------\n'
skg_hs, skg_hd = calc_densities(filelist, skgpath, hamslices)


print '# of vertices =', sz_hs
print '(all vertices with hamming weight <=)', thresh
print 'Hamming Slices - RMAT', rmat_hs
print 'High Degree - RMAT', rmat_hd
print 'Hamming Slices -SKG', skg_hs
print 'High Degree - SKG', skg_hd
print '___________________________'


==> code/skg_difference/graph.py <==
#!/usr/bin/python
import sys, pickle
import argparse
import itertools, operator
from collections import defaultdict as defaultdict
import hashlib

def generate_palette(cols):
    import numpy as np
    import matplotlib
    tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),  
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),  
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),  
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),  
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)] 
    for i in range(len(tableau20)):  
        r, g, b = tableau20[i]  
        tableau20[i] = (r / 255., g / 255., b / 255.)  

    LinL = np.array(tableau20)
    if cols < len(LinL):
        return LinL

    assert False # Need to implement upsampling...

    b3=LinL[:,2] # value of blue at sample n
    b2=LinL[:,2] # value of blue at sample n
    b1=np.linspace(0,1,len(b2)) # position of sample n - ranges from 0 to 1

    # setting up columns for list
    g3=LinL[:,1]
    g2=LinL[:,1]
    g1=np.linspace(0,1,len(g2))

    r3=LinL[:,0]
    r2=LinL[:,0]
    r1=np.linspace(0,1,len(r2))

    # creating list
    R=zip(r1,r2,r3)
    G=zip(g1,g2,g3)
    B=zip(b1,b2,b3)

    # transposing list
    RGB=zip(R,G,B)
    rgb=zip(*RGB)
    # print rgb

    # creating dictionary
    k=['red', 'green', 'blue']
    LinearL=dict(zip(k,rgb))
    return matplotlib.colors.LinearSegmentedColormap('tab20',LinearL)


class Coloring(object):
    def __init__(self):
        self.color = {}
        self.usedcols = set()

    def __getitem__(self, v):
        return self.color[v] if v in self.color else None

    def __contains__(self,v):
        return v in self.color


    def __setitem__(self, v, col):
        self.usedcols.add(col)
        self.color[v] = col

    def __len__(self):
        return len(self.usedcols)

    def __iter__(self):
        return iter(self.color)

    def colors(self):
        return set(self.usedcols)

    def real_colors(self):
        pal = generate_palette(len(self.usedcols))
        return map(lambda x: pal[self.color[x]], self.color)

    def select(self, colors, vertices=None):
        cols = set(colors)
        if vertices == None:
            vertices = self.color
        
        for v in vertices:
            if self.color[v] in cols:
                yield v

    def frequencies(self, vertices=None):
        freqs = {}
        if vertices == None:
            vertices = self.color

        for v in vertices:
            col = self.color[v]
            if col not in freqs:
                freqs[col] = 0
            freqs[col] += 1
        return freqs

    def __eq__(self, other):
        if other == None:
            return False
        if self.usedcols != other.usedcols:
            return False
        for v in self.color:
            if v not in other.color:
                return False
            if self.color[v] != other.color[v]:
                return False
        return True

    def is_proper(self, graph):
        for v in graph:
            if v not in self.color:
                raise Exception("Missing color for vertex "+str(v) )
        for s,t in graph.edges():
            if s != t and self.color[s] == self.color[t]:
                return False
        return True

    def normalize(self):
        res = Coloring()
        # Sort color by frequencies: most common colors get lower indices
        freq = self.frequencies()
        order = sorted( freq.items(), key=operator.itemgetter(1), reverse=True )
        indices = {}
        for i,(col,freq) in enumerate(order):
            indices[col] = i
        for v in self.color:
            res[v] = indices[self.color[v]]

        return res

    # For memoization
    def __str__(self):
        return str(hash(frozenset(self.color.items())))

    def __reduce__(self):
        lst = []
        lst.append(type(self))

        for v in self.color:
            lst.append(v)
            lst.append(self.color[v])

        return (coloring_from_pickle, (lst,))

def coloring_from_pickle(lst):
    cls = lst.pop(0) # load class object
    c = Coloring()
    
    while len(lst) > 0:
        v = lst.pop(0)
        c[v] = lst.pop(0)
    
    return c


class Graph(object):
    def __init__(self):
        self.adj = defaultdict(set)
        self.nodes = set()

    def __contains__(self,u):
        return u in self.nodes

    def __iter__(self):
        return iter(self.nodes)

    def __len__(self):
        return len(self.nodes)
    
    def get_max_id(self):
        return max(self.nodes)

    def edges(self):
        for u in self:
            for v in self.adj[u]:
                if u <= v:
                    yield (u,v)

    def num_edges(self):
        return sum(1 for _ in self.edges())

    def add_node(self,u):
        self.nodes.add(u)

    def add_edge(self,u,v):
        self.nodes.add(u)
        self.nodes.add(v)        
        self.adj[u].add(v)
        self.adj[v].add(u)

    def remove_edge(self,u,v):
        self.adj[u].discard(v)
        self.adj[v].discard(u)

    def remove_node(self, u):
        self.nodes.remove(u)
        for v in self.adj[u]:
            self.adj[v].remove(u)
        del self.adj[u]

    def remove_loops(self):
        for v in self:
            self.remove_edge(v,v)

    def adjacent(self,u,v):
        return v in self.adj[u]

    def neighbours(self,u):
        return frozenset(self.adj[u])

    def neighbours_set(self, centers):
        res = set()
        for v in centers:
            res = res | self.neighbours(v)
        return (res - centers)

    def degree(self,u):
        return len(self.adj[u])

    def degree_sequence(self):
        return [ self.degree(u) for u in self.nodes] 

    def degree_dist(self):
        res = defaultdict(int)
        for u in self.nodes:
            res[self.degree(u)] += 1
        return res

    def calc_average_degree(self):
        num_edges = len( [e for e in self.edges()] )
        return float(2*num_edges) / len(self.nodes)

    def calc_degeneracy(self):
        degbuckets = defaultdict(set)
        degrees = {}
        degen = 0
        mindeg = n = len(self)
        removed = set()
        for v in self:
            deg = self.degree(v)
            mindeg = min(mindeg, deg)
            degbuckets[deg].add(v)
            degrees[v] = deg

        while len(removed) < n:
            while len(degbuckets[mindeg]) == 0:
                mindeg += 1
            v = iter(degbuckets[mindeg]).next()
            degbuckets[mindeg].remove(v)
            removed.add(v)
            degen = max(degen, mindeg)

            for w in self.neighbours(v):
                if w in removed:
                    continue
                deg = degrees[w]
                degrees[w] -= 1
                degbuckets[deg].remove(w)
                degbuckets[deg-1].add(w)
                mindeg = min(mindeg, deg-1)

        return degen

    def copy(self):
        res = Graph()
        for v in self:
            res.add_node(v)
        for u,v in self.edges():
            res.add_edge(u,v)
        return res

    def subgraph(self, vertices):
        res = Graph()
        selected = set(vertices)
        for v in self:
            if v in selected:
                res.add_node(v)

        for u,v in self.edges():
            if u in selected and v in selected:
                res.add_edge(u,v)
        return res

    # Returns graph with node indices from 0 to n-1 and 
    # a mapping dictionary to recover the original ids
    def normalize(self):
        res = Graph()
        backmapping = dict(enumerate(self))
        mapping = dict( (k,v) for (v,k) in backmapping.items() )

        for u in self:
            res.nodes.add( mapping[u] )
        for u,v in self.edges():
            res.add_edge( mapping[u], mapping[v] )

        return res, backmapping


    @staticmethod
    def generate(name):
        res = Graph()

        # Ki, Pi, Ci
        t = name[0]
        if t in ['K','P','C']:
            if t == 'K':
                parts = map( int, name[1:].split(',') )
                if len(parts) == 1:
                    size = parts[0]
                    for x,y in itertools.combinations(xrange(0,size),2):
                        res.add_edge(x,y)              
                else:
                    print "Generating", name
                    indices = []
                    size = 0
                    for s in parts:
                        indices.append( (size, size+s) )
                        size += s
                    for a,b in itertools.combinations(xrange(0,len(parts)),2):
                        for x in xrange( indices[a][0], indices[a][1] ):
                            for y in xrange( indices[b][0], indices[b][1] ):
                                res.add_edge(x,y)

            elif t == 'P' or t == 'C':
                size = int(name[1:])                      
                for x in xrange(0,size-1):
                    res.add_edge(x,x+1)
                if t == 'C':
                    res.add_edge(size-1,0)

            return res

        raise Exception("Unknown name "+name)

    # For memoization
    def __str__(self):
        return graph_hash(self)

    def __reduce__(self):
        lst = []
        lst.append(type(self))     

        for u,v in self.edges():
            lst.append(u)
            lst.append(v)

        return (graph_from_pickle, (lst,))

    def is_connected(self):
        if len(self) <= 1:
            return True
        comp = set( [iter(self).next()] )
        exp = self.neighbours_set(comp)
        while len(exp) > 0:
            comp.update( exp ) 
            exp = self.neighbours_set(comp)

        return len(self) == len(comp)

    def get_components(self, vertices=None):
        if vertices == None:
            vertices = set(self.nodes)
        else:
            vertices = set(vertices)

        while len(vertices) > 0:
            comp = set([ vertices.pop()])
            exp = self.neighbours_set(comp) & vertices
            while len(exp) > 0:
                comp.update( exp ) 
                exp = self.neighbours_set(comp) & vertices

            vertices = vertices - comp
            yield comp

def graph_from_pickle(lst):
    cls = lst.pop(0) # load class object
    g = Graph()
    
    while len(lst) > 0:
        u = lst.pop(0)
        g.add_edge(u,lst.pop(0))
    
    return g        



class TFGraph(object):
    def __init__(self, nodes):
        self.nodes = nodes
        self.inarcs = defaultdict(dict)
        self.inarcs_weight = defaultdict(lambda : defaultdict(set))

    def __contains__(self,u):
        return u in self.nodes

    def __len__(self):
        return len(self.nodes)

    def __iter__(self):
        return iter(self.nodes)

    def add_node(self,u):
        self.nodes.add(u)

    def add_arc(self,u,v,weight):
        self.inarcs[v][u] = weight
        self.inarcs_weight[v][weight].add(u)

    def remove_arc(self,u,v):
        if u not in self.inarcs[v]:
            return
        weight = self.inarcs[v][u]
        del self.inarcs[v][u]
        self.inarcs_weight[v][weight].remove(u)
        assert not self.adjacent(u,v)

    def arcs(self):
        for u in self:
            for v,weight in self.in_neighbours(u):
                yield (v,u,weight)

    # For compatibility reasons (coloring etc.)
    def edges(self):
        for u in self:
            for v,_ in self.in_neighbours(u):
                yield (v,u)        

    # Return the arc weight of uv or None if it does not exit
    def weight(self,u,v):
        return self.inarcs[v][u] if u in self.inarcs[v] else None

    # Returns whether the arc uv exists
    def adjacent(self,u,v):        
        return u in self.inarcs[v]

    def in_neighbours(self,u):
        inbs = self.inarcs[u]
        for v in inbs:
            yield v, inbs[v]

    def in_neighbours_weight(self,u,weight):
        inbs = self.inarcs_weight[u][weight]
        for v in inbs:
            yield v

    def in_degree(self,u):
        return len(self.inarcs[u])

    def in_degree_weight(self,u):
        res = {}
        for weight in self.inarcs_weight[u]:
            res[weight] = len(self.inarcs_weight[u][weight])
        return res

    # Returns an undirected copy
    def undirected(self):
        res = Graph()
        for v in self.nodes:
            res.nodes.add(v) # For degree-0 nodes!
        for u,v,_ in self.arcs():
            res.add_edge(u,v)
        return res

    # Returns transitive triples (x,u,weightsum)
    def trans_trips(self,u):
        inbs = frozenset(self.inarcs[u].items())
        for (y,wy) in inbs:
            for x,wx in self.in_neighbours(y):
                if not self.adjacent(x,u):
                    yield (x,u,wx+wy)

    # Returns transitive triples (x,y,weightsum) whose weightsum
    # is precisely 'weight'
    def trans_trips_weight(self,u,weight):
        for wy in xrange(1,weight):
            wx = weight-wy
            inbs = frozenset(self.inarcs_weight[u][wy])
            for y in inbs:
                for x in self.in_neighbours_weight(y,wx):
                    if not self.adjacent(x,u):
                        yield (x,u,weight)


    # Returns fraternal triples (x,y,weightsum)
    def frat_trips(self,u):
        inbs = frozenset(self.inarcs[u].items())
        for (x,wx),(y,wy) in itertools.combinations(inbs, 2):
            if not (self.adjacent(x,y) or self.adjacent(y,x)):
                yield (x,y,wx+wy)

    # Returns fraternal triples (x,y,weightsum) whose weightsum
    # is precisely 'weight'
    def frat_trips_weight(self,u,weight):
        ''' Since we draw all vertices from the same in-neighbourhood,
        the considered sets have usually different weights and
        are thus disjoint. Only for even weights do we have to consider
        the slightly annoying case of (weight/2, weight/2).
        '''
        wh = (weight+1)/2
        for wx in xrange(1,wh):
            wy = weight-wx
            for x in self.in_neighbours_weight(u,wx):
                for y in self.in_neighbours_weight(u,wy):
                    if not (self.adjacent(x,y) or self.adjacent(y,x)):
                        yield (x,y,weight)
        
        if weight % 2 == 0:
            wy = wx = weight/2
            inbs = frozenset(self.inarcs_weight[u][wh])
            for x,y in itertools.combinations(inbs, 2):
                if not (self.adjacent(x,y) or self.adjacent(y,x)):
                    yield (x,y,weight)

    # For memoization
    def __str__(self):
        return graph_hash(self)

    def __reduce__(self):
        lst = []
        lst.append(type(self)) 
        # Store nodes  
        lst.append(len(self))  
        for u in self:
            lst.append(u)

        # save every arc & weight
        for u,v,weight in self.arcs():
            lst.append(u)
            lst.append(v)
            lst.append(weight)

        return (tfgraph_from_pickle, (lst,))


def tfgraph_from_pickle(lst):
    cls = lst.pop(0) 
    nodes = []
    n = int(lst.pop(0))
    for i in xrange(n):
        nodes.append(lst.pop(0))

    g = TFGraph(nodes)        

    while len(lst) > 0:
        u = lst.pop(0)
        v = lst.pop(0)
        g.add_arc(u,v,lst.pop(0))
    
    return g

def to_networkx(graph):
    import networkx as nx
    res = nx.Graph()
    for u in graph:
        res.add_node(u) # Important for degree-0 vertices!
    for u,v in graph.edges():
        res.add_edge(u,v)
    return res

def from_networkx(nxgraph):
    import networkx as nx
    if isinstance(nxgraph, nx.Graph):
        res = Graph()
        for v in nxgraph.nodes():
            res.add_node(v)
        for u,v in nxgraph.edges():
            res.add_edge(u,v)
        return res
    elif isinstance(nxgraph, nx.DiGraph):
        res = TFGraph()
        for v in nxgraph.nodes():
            res.add_node(v)
        for u,v in nxgraph.edges():
            res.add_arc(u,v)
        return res
    raise Exception('Unsupported networkx graph type.')


def graph_hash(g):
    if isinstance(g, TFGraph):
        deg = defaultdict(int)
        for v in g:
            indegs = g.in_degree_weight(v)
            for w in indegs:
                deg[ (indegs[w],w) ] += 1
        m = hashlib.md5()
        for d in sorted(deg.keys()):  
            m.update(str(deg[d]**(d[0]*d[1]))) 
        return m.hexdigest()    
    elif isinstance(g, Graph):
        deg = defaultdict(int)              
        for v in g:
            deg[g.degree(v)] += 1
        m = hashlib.md5()
        for d in sorted(deg.keys()):  
            m.update(str(deg[d]**d)) 
        return m.hexdigest()            


def show_graph(g, coloring=None, size=None):
    import matplotlib.pyplot as plt
    from networkx import graphviz_layout
    import networkx as nx
    import numpy

    if size == None:
        size = (10,10)

    plt.figure(figsize=size)

    if isinstance(g, TFGraph):
        res = nx.DiGraph()
        for v in g:
            res.add_node(v)
        labels = {}
        for s,t,w in g.arcs():
            res.add_edge(s,t)
            labels[(s,t)] = w

        pos=nx.graphviz_layout(res,prog="neato")
        nx.draw(res, pos, node_color='#ffffff',
                     edge_color='#cccccc',
                    width=1,edge_cmap=plt.cm.Blues,with_labels=True,arrows=True)
        nx.draw_networkx_edge_labels(res, pos, edge_labels=labels)
    if isinstance(g, Graph):
        res = nx.Graph()
        for v in g:
            res.add_node(v)
        for s,t in g.edges():
            res.add_edge(s,t)

        col = '#ffffff' if coloring == None else coloring.real_colors()

        pos=nx.graphviz_layout(res,prog="neato")
        nx.draw(res, node_color=col,
                     edge_color='#cccccc',
                    width=1,edge_cmap=plt.cm.Blues,with_labels=True,arrows=False)
    plt.show()

    


==> code/skg_difference/graph_generator.py <==
#!/usr/bin/pypy -OO

#This code is used to generate RMAT and SKG graphs

from graph import Graph
from datetime import datetime
import argparse, random, collections, sys


""" Computes hamming weight of 32-bit integer """
S = [1,2,4,8,16]
B = [0x55555555,0x33333333,0x0f0f0f0f,0x00ff00ff,0x0000ffff]
def ham(i):
	c = i - ((i >> 1) & B[0])
	c = ((c >> S[1]) & B[1]) + (c & B[1])
	c = ((c >> S[2]) + c) & B[2]
	c = ((c >> S[3]) + c) & B[3]
	return ((c >> S[4]) + c) & B[4]

def calc_weight(i,j,k,alpha,beta):
	zz = ham(i&j)
	oo = ham( (~i & ~j) & ((1<<k)-1) ) # Need to mask zeros beyond k
	mixed = k - zz - oo
	return alpha**oo * beta**mixed * (1-alpha-2*beta)**zz

# to generate rmat graphs (rethrow model)
def gen_rmat_rethrow(k,alpha,beta,mu):
	assert alpha + 2*beta <= 1
	m = 2**k * mu
	g = Graph()

	for v in xrange(1 << k):
		g.add_node(v)

	while m > 0:
		u = v = 0
		for i in xrange(k):
			c = random.random()
			if c < alpha:
				pass
			elif c < alpha+beta:
				v |= 1 << i
			elif c < alpha+2*beta:
				u |= 1 << i
			else:
				u |= 1 << i
				v |= 1 << i
		if u != v and not g.adjacent(u,v):
			g.add_edge(u,v)
			m -= 1

	return g

def density(g):
	return len(list(g.edges())) / float(len(g))

def f1density(g, k):
	edges = 0
	for i in xrange(k):
		for j in xrange(i+1,k):
			u = ~(1 << i) & ((1<<k)-1)
			v = ~(1 << j) & ((1<<k)-1)
			edges += 1 if g.adjacent(u,v) else 0
	return edges / k

#create skg graphs
def gen_skg(num,k,alpha,beta,mu):
	assert alpha + 2*beta <= 1
	m = 2**k * mu
	res = [Graph() for i in xrange(num)]
	for i in xrange(1 << k):
		for g in res:
			g.add_node(i)
		for j in xrange(i+1, 1 << k):
			w = calc_weight(i,j,k,alpha,beta)
			if w*m > 1:
				print "Alert: weight above one ({0:6f})".format(w*m)
			for g in res:
				# For symmetry: flip twice.
				if random.random() <= w*m:
					g.add_edge(i,j)
				if random.random() <= w*m:
					g.add_edge(j,i)
	return res

def construct_parser():
	parser = argparse.ArgumentParser()
	parser.add_argument("k", help="Graph size exponent (n=2**k)", type=int)
	parser.add_argument("alpha", help="Top left entry of gen. matrix", type=float)
	parser.add_argument("beta", help="Top right and bottom left entry of gen. matrix", type=float)
	parser.add_argument("mu", help="The target density", type=float)
	parser.add_argument("seed", help="seed for random number generator", type=int)
	parser.add_argument("--num_threads", help="number of parallel threads available", type=int)
	parser.add_argument("--trials", help="Number of trials", type=int)

if __name__=="__main__":
	args = parser.parse_args()
	k, alpha, beta, mu, seed = args.k, args.alpha, args.beta, args.mu, seed
	trials = args.trials if args.trials else 10
	num_threads = args.num_threads if args.num_threads else 1
	print "Running {0} trials".format(trials)
	count = 0

	#generate skg graphs
	skgs = gen_skg(trials, k, args.alpha, args.beta, args.mu)
	#generate rmat graphs
	rmats = [gen_rmat_rethrow(k, args.alpha, args.beta, args.mu) for _ in xrange(trials)]

	#for each SKG graph, write edgelist to file
	for g in skgs:
		output_file = 'skg_graphs/k'+str(k)+'_a'+str(args.alpha)+'_b'+str(args.beta)+'_m'+str(args.mu)+'_'+str(count)
		writer = open(output_file, 'w')
		for e in g.edges():
			writer.write(' '.join(str(s) for s in e) + '\n')
		writer.close()
		count += 1

	count = 0

	#for each RMAT graph, write edgelist to file
	for g in rmats:
		output_file = 'rmat_graphs/k'+str(k)+'_a'+str(args.alpha)+'_b'+str(args.beta)+'_m'+str(args.mu)+'_'+str(count)
		writer = open(output_file, 'w')
		for e in g.edges():
			writer.write(' '.join(str(s) for s in e) + '\n')
		writer.close()
		count += 1


==> code/skg_difference/violinplot.py <==
import matplotlib as mpl
import sys
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

#this code is used to generate violin plots from a set of datasets which are listed in a file

def generate_dataframe():
	"""
	Takes in the difference files and loads a pandas DataFrame.
	"""
	data = []
	for filename in sys.argv[1:]:
		k = int(filename.replace("differences", ""))
		with open(filename) as infile:
			for item in infile.readlines():
				data.append({"k": "$%d$" % k, "difference": float(item.replace("\n", ""))})
	return pd.DataFrame(data)

if __name__ == "__main__":
	"""
	"""
	fig = plt.figure()
	df = generate_dataframe()
	sns.set_style("darkgrid")
	ax = sns.violinplot(x=df["k"], y=df["difference"], inner="box", palette="Blues_r", cut=0, scale="width", width=0.3)
	ax.tick_params(labelsize=16)
	plt.xlabel("$k$", fontsize=16)
	plt.ylabel("Absolute edge difference", fontsize=16)
	ax.set_yticklabels(["$%d$" % x for x in range(0, 9000, 1000)])
	plt.savefig("violinplot.pdf")

